Characterizing The Limits of Linear Modeling of Non-Linear Swarm Behaviors

We study the limits of linear modeling of swarm behavior by characterizing the inflection point beyond which linear models of swarm collective behavior break down. The problem we consider is a central place object gathering task. We design a linear model which strives to capture the underlying dynamics of object gathering in robot swarms from first principles, rather than extensively relying on post-hoc model fitting. We evaluate our model with swarms of up to 8,000 robots in simulation, demonstrating that it accurately captures underlying swarm behavioral dynamics when the swarm can be approximated using the mean-field model, and when it cannot, and finite-size effects are present. We further apply our model to swarms exhibiting non-linear behaviors, and show that it still provides accurate predictions in some scenarios, thereby establishing better practical limits on linear modeling of swarm behaviors.

==> figures/diffusion_plot.m <==
x1 = [0.01100000058 0.2333452378 0.04666904756 0.2800142853] ;
x2 = [0.08067498363 0.1944543648 0.1166726189 0.2258781902] ;
x3 = [0.1208615076 0.2055634919 0.1555634919 0.2527906743] ; 
x4 = [0.1400071427 0.2722361108 0.1633416665 0.2916815472] ; 

y1 = [0.02087014336 90.67004601 0.09445868612 624.5200979] ;
y2 = [0.8071907524 113.9908478 0.5988208722 252.2905494] ;
y3 = [0.09992369835 128.5248049 0.7148393978 277.595479] ;
y4 = [0.6443510545 303.9996273 1.481931818 627.5762182] ; 

figure(1)

ax = axes; hold on;
xlim([0 0.4]) ;

% scatter(x1,y1, 'black', 'Linewidth', 1.5)
Fit1 = polyfit(x1,y1,1);
rl(1) = refline(Fit1(1),Fit1(2));   % ADD THIS
rl(1).Color = [0.997341, 0.733545, 0.505167]; % ADD THIS
set(rl(1),'LineWidth', 1.25);

% scatter(x2,y2, 'black', 'Linewidth', 1.5)
Fit2 = polyfit(x2,y2,1);
rl(2) = refline(Fit2(1),Fit2(2));   % ADD THIS
set(rl(2),'color',[0.58, 0.40, 0.74],'LineWidth', 1.25);
% annotation('textarrow',x2,y2,'String','large,var')

% scatter(x3,y3, 'black', 'Linewidth', 1.5)
Fit3 = polyfit(x3,y3,1);
rl(3) = refline(Fit3(1),Fit3(2));   % ADD THIS
set(rl(3),'color',[0.7372549019607844 0.7411764705882353 0.13333333333333333],'LineWidth', 1.25);
% annotation('textarrow',x3,y3,'String','small,const')

% scatter(x4,y4, 'black', 'Linewidth', 1.5)
Fit4 = polyfit(x4,y4,1);
rl(4) = refline(Fit4(1),Fit4(2));   % ADD THIS
set(rl(4),'color',[0.09019607843137255, 0.7450980392156863, 0.8117647058823529],'LineWidth', 1.25); 
% annotation('textarrow',x4,y4,'String','large,const')

ylim([-10 700]) ;

% RN 
RBG_RN = [0.997341, 0.733545, 0.505167];
scatter(x4(1),y4(1),150, RBG_RN, 'filled','o')
scatter(x4(2),y4(2),150,RBG_RN, 'filled','s')
scatter(x4(3),y4(3),150,RBG_RN, 'filled','d')
scatter(x4(4),y4(4),150,RBG_RN, 'filled', '^')

s1 = scatter(x4(1),y4(1),150, RBG_RN, 'filled','o');
s2 = scatter(x4(2),y4(2),150,RBG_RN, 'filled','s');
s3 = scatter(x4(3),y4(3),150,RBG_RN, 'filled','d');
s4 = scatter(x4(4),y4(4),150,RBG_RN, 'filled', '^');

% PL
RBG_PL = [0.58, 0.40, 0.74];
scatter(x1(1),y1(1), 150, RBG_PL, 'filled', 'o')
scatter(x1(2),y1(2), 150, RBG_PL, 'filled','s')
scatter(x1(3),y1(3), 150, RBG_PL, 'filled','d')
scatter(x1(4),y1(4), 150, RBG_PL, 'filled','^')

% SS
RBG_SS = [0.7372549019607844 0.7411764705882353 0.13333333333333333];
scatter(x3(1),y3(1),150, RBG_SS, 'filled','o')
scatter(x3(2),y3(2),150, RBG_SS, 'filled','s')
scatter(x3(3),y3(3),150,RBG_SS, 'filled','d')
scatter(x3(4),y3(4),150,RBG_SS, 'filled','^')

% DS
RBG_DS = [0.09019607843137255, 0.7450980392156863, 0.8117647058823529]; 
scatter(x2(1),y2(1),150,RBG_DS, 'filled','o')
scatter(x2(2),y2(2),150,RBG_DS, 'filled','s')
scatter(x2(3),y2(3),150,RBG_DS, 'filled','d')
scatter(x2(4),y2(4),150,RBG_DS, 'filled','^')

xlabel('C_{df}') 
ylabel('F(N)') 
title({'Contributions of Linearity Constant to ' ...
    'Observed Diffusion'})
set(gca,'FontSize',18)
x0=0;
y0=0;
width=800;
height=500;
set(gcf,'position',[x0,y0,width,height])

hold off
legend([s1 s3 s2 s4], {'small arena, var density', 'small arena, const density', 'large arena, var density', 'large arena, const density'}, 'Location','northwest', 'FontSize',11);
% lg.String = ['small, var' 'small, const' 'large, var' 'large, const']; 

text(0.275, 180, {'Scenario', '{\color[rgb]{0.997341, 0.733545, 0.505167} ● } RN R^2: 0.87', '{\color[rgb]{0.5803921568627451 0.403921568627451 0.741176470} ● } PL R^2: 0.61', '{\color[rgb]{0.09019607 0.7450980 0.8117647058823529} ● } DS R^2: 0.87', '{\color[rgb]{0.7372549019607844 0.7411764705882353 0.13333333333333333} ● } SS R^2: 0.93'}, 'EdgeColor', 'k', 'FontSize',14);
% text(0.25, 0.25, {'Exp Type', '━ small, var', '﹎ small, const', '━ ━ large, var', ' large, const'}, 'EdgeColor', 'k');

